A Metamodel of Unit Testing for Object-Oriented Programming Languages

A unit test is a method for verifying the accuracy and the proper functioning of a portion of a program. This work consists to study the relation and the approaches to test Object-Oriented Programming (OOP) programs and to propose a metamodel that enables the programmer to write the tests while writing the source code to be tested by exploiting the key features of OOP programming languages such as inheritance, polymorphism, etc.

==> comp.sh <==
#!/bin/sh
latex --output-format=dvi icse2010.tex
bibtex icse2010
dvipdf icse2010.dvi


